Does the structure of Pop III supernova ejecta affect the elemental abundance of extremely metal-poor stars?

The first generation of metal-free (Pop III) stars are crucial for the production of heavy elements in the earliest phase of structure formation. Their mass scale can be derived from the elemental abundance pattern of extremely metal-poor (EMP) stars, which are assumed to inherit the abundances of uniformly mixed supernova (SN) ejecta. If the expanding ejecta maintains its initial stratified structure, the elemental abundance pattern of EMP stars might be different from that from uniform ejecta. In this work we perform numerical simulations of the metal enrichment from stratified ejecta for normal core-collapse SNe (CCSNe) with a progenitor mass $25 \ {\rm M}_{\bigodot}$ and explosion energies 0.7--10 B ($1 \ {\rm B} = 10^{51}$ erg). We find that SN shells fall back into the central minihalo in all models. In the recollapsing clouds, the abundance ratio ${\rm [M/Fe]}$ for stratified ejecta is different from the one for uniform ejecta only within $\pm 0.4$ dex for any element M. We also find that, for the largest explosion energy (10 B), a neighboring halo is also enriched. Only the outer layers containing Ca or lighter elements reach the halo, where ${\rm [C/Fe]} = 1.49$. This means that C-enhanced metal-poor (CEMP) stars can form from the CCSN even with an average abundance ratio ${\rm [C/Fe]} = -0.65$.

==> compile.sh <==
 rm main.aux
 rm main.out
 rm main.log
#rm main.dvi

 pdflatex main.tex
 pdflatex main.tex
#dvipdfmx main.dvi

 rm main.aux
 rm main.out
 rm main.log
 mv main.pdf ..

